The Third Challenge on Image Denoising at NTIRE 2026: Methods and Results

This paper reports on the NTIRE 2026 Challenge on Image Denoising, specifically focusing on the high-noise regime ($\sigma = 50$). The competition investigates advanced neural architectures designed to restore high-fidelity details from images corrupted by additive white Gaussian noise (AWGN). Unlike constrained benchmarks, this track emphasizes peak quantitative performance, measured by Peak Signal-to-Noise Ratio (PSNR), without limitations on parameter count or computational overhead. By synthesizing contributions from 20 finalist teams out of 116 registrants, this report benchmarks the latest technical innovations and provides a comprehensive snapshot of the current state-of-the-art in unconstrained image restoration.

==> make_team_folder.py <==
teams = [
'team00_Image_Denoising_Organizers',
'team01_NextAI',
'team02_Perceptual_Vision_Team',
# 'team03_dltxzt_vision_team',
'team04_BuptMM',
'team05_Variational_Vision',
'team06_YuFans',
'team07_I2WM&JNU',
'team08_Noice',
'team09_Titans',
'team10_tarrya',
'team11_APRIL-AIGC',
'team12_KLETech-CEVI',
'team13_SNUC',
'team14_CV_SVNIT',
'team15_ML_SVNIT',
'team16_NTR',
'team17_nudt_bestin_ntire',
'team18_mandalinadagi',
'team19_MIIE',
# 'team20_PSU',
'team21_WUrbane'
]


import os
for t in teams:
    if not os.path.exists(t):
        os.mkdir(t)
        name = t[7:].replace("_", "\_")

        with open(os.path.join(t, "main.tex"), "w") as f:
            f.write("\subsection" + "{" + name + "}")
        print("\input{" + t + "/" + "affiliation.tex}")

        string = ""
        with open("affiliation.tex", "r") as f:
            lines = f.readlines()
        lines[0] = lines[0].replace("Your team name", name)

        with open(os.path.join(t, "affiliation.tex"), "w") as f:
            f.writelines(lines)
        # os.system(f"cp affiliation.tex {t}")

